HammingMesh: A Network Topology for Large-Scale Deep Learning

Numerous microarchitectural optimizations unlocked tremendous processing power for deep neural networks that in turn fueled the AI revolution. With the exhaustion of such optimizations, the growth of modern AI is now gated by the performance of training systems, especially their data movement. Instead of focusing on single accelerators, we investigate data-movement characteristics of large-scale training at full system scale. Based on our workload analysis, we design HammingMesh, a novel network topology that provides high bandwidth at low cost with high job scheduling flexibility. Specifically, HammingMesh can support full bandwidth and isolation to deep learning training jobs with two dimensions of parallelism. Furthermore, it also supports high global bandwidth for generic traffic. Thus, HammingMesh will power future large-scale deep learning systems with extreme bandwidth requirements.

==> compute_global_bw.py <==
#!/usr/bin/env python3

def get_node_coords(node: int, a: int, b: int, x: int, y: int):
    board_size = a*b
    board = int(node / board_size)
    id_within_board = node % (a*b)
    row_glob = int(board / y)
    col_glob = board % x
    row_loc = int(id_within_board / b)
    col_loc = id_within_board % a
    return (row_loc, col_loc, row_glob, col_glob)

def compute_path_length(src: int, dst: int, a: int, b: int, x: int, y: int):
    (row_loc_s, col_loc_s, row_glob_s, col_glob_s) = get_node_coords(src, a, b, x, y)
    (row_loc_d, col_loc_d, row_glob_d, col_glob_d) = get_node_coords(dst, a, b, x, y)
    wrap_len_a = 2
    wrap_len_b = 2
    if x == 1:
        wrap_len_a = 1
    if y == 1:
        wrap_len_b = 1
    if row_glob_s == row_glob_d and col_glob_s == col_glob_d: # Same board
        min_path_x = min(abs(col_loc_s - col_loc_d), (a + wrap_len_a - 1) - abs(col_loc_s - col_loc_d))
        min_path_y = min(abs(row_loc_s - row_loc_d), (b + wrap_len_b - 1) - abs(row_loc_s - row_loc_d))
        return min_path_x + min_path_y
    elif row_glob_s == row_glob_d and col_glob_s != col_glob_d: # Different board, same row
        len = 0
        # Get to the closest E/W edge
        len += min(col_loc_s, a - col_loc_s - 1)
        # Jump on the other board (assume they are always connected with a single tree)
        len += 2
        # Route in the destination board (assume packet injected on the closest edge to the destination -- routing does that)
        len += min(col_loc_d, a - col_loc_d - 1) # Reach destination col from the closest edge
        len += min(abs(row_loc_s - row_loc_d), (b + wrap_len_b - 1) - abs(row_loc_s - row_loc_d)) # Reach destination row  
        return len
    elif row_glob_s != row_glob_d and col_glob_s == col_glob_d: # Different board, same col
        len = 0
        # Get to the closest N/S edge
        len += min(row_loc_s, b - row_loc_s - 1)
        # Jump on the other board (assume they are always connected with a single tree)
        len += 2
        # Route in the destination board (assume packet injected on the closest edge to the destination -- routing does that)
        len += min(row_loc_d, b - row_loc_d - 1) # Reach destination row from the closest edge
        len += min(abs(col_loc_s - col_loc_d), (a + wrap_len_a - 1) - abs(col_loc_s - col_loc_d)) # Reach destination col
        return len
    else: # Different board, different row and col
        len = 0
        # Get to the closest edge
        len += min(row_loc_s, b - row_loc_s - 1, col_loc_s, a - col_loc_s - 1)
        # Cross two trees
        len += 4
        # Route in the destination board (assume packet injected on the corner closes to the destination -- routing does that)
        len += min(row_loc_d, b - row_loc_d - 1) # Reach destination row from the closest edge
        len += min(col_loc_d, a - col_loc_d - 1) # Reach destination col from the closest edge
        return len


for (a, b, x, y) in [(1, 1, 128, 128), (2, 2, 64, 64), (3, 3, 42, 44), (4, 4, 32, 32), (5, 5, 25, 27), (6, 6, 21, 22), (7, 7, 18, 19), (8, 8, 16, 16), (9, 9, 14, 15), (10, 10, 12, 14), (11, 11, 11, 13), (12, 12, 10, 12), (13, 13, 9, 11), (14, 14, 9, 10), (15, 15, 8, 10), (16, 16, 8, 8), (17, 17, 7, 9), (18, 18, 7, 8), (19, 19, 6, 8), (20, 20, 6, 7), (21, 21, 6, 7), (22, 22, 5, 7), (23, 23, 5, 7), (128, 128, 1, 1) ]:
#for (a, b, x, y) in [(2,2,2,2) ]:
    total_nodes = a*b*x*y
    hop_count = 0
    for src in range(total_nodes):
        for dst in range(total_nodes):
            if src == dst:
                continue
            hop_count += compute_path_length(src, dst, a, b, x, y) 

    avg_hop_count = hop_count / (total_nodes * (total_nodes-1))
    avg_hop_count *= total_nodes 
    links_total = x*y*(2*a*b + a+b)*2 # *2 because bidirectional
    #print("Total Hops count: " + str(hop_count))
    #print("Avg Hops count: " + str(avg_hop_count))
    #print("Links total: " + str(links_total))
    #print(float(links_total)/float(4*avg_hop_count))
    print(float(links_total*(total_nodes-1))/float(4*hop_count))

==> generate_jobs.py <==
import numpy as np
import random
import seaborn as sns
import matplotlib.pyplot as plt

def decompose(num, aspect_ratio):
    bestfound = [1,num]
    bestratio = 1/num
    for a in range(1,num): # iterate all possible factors
        b = int(num/a)
        if(b == num/a): # i divides num
            ratio = min(a,b)/max(a,b) 
            #print(a, "x", b,":", ratio, " ", aspect_ratio, " ", bestratio)
            if(abs(ratio-aspect_ratio) < abs(bestratio-aspect_ratio)):
                bestratio=ratio
                bestfound=[a,b]
    return bestfound

def decompose_list(num, aspect_ratio):
    decomps = []
    for a in range(1,num): # iterate all possible factors
        b = int(num/a)
        if(b == num/a): # i divides num
            ratio = min(a,b)/max(a,b) 
            #print(a, "x", b,":", ratio, " ", aspect_ratio, " ", bestratio)
            decomps.append([abs(ratio-aspect_ratio),a,b])
    decomps.sort()
    return decomps

def gen_jobs(netshape, perc_alloc, max_dims, broken):
    size=netshape[0]*netshape[1]-broken
    jobs = []
    size = int(size*perc_alloc/100)
    while size > 0:
        #jobsize=random.randrange(1,size+1)
        jobsize=int(np.random.exponential(1)*size/4+1)
        [a,b] = decompose(jobsize, 1)
        # only use job shapes that fit dimensions of hxnet!
        if(max(max_dims) > max([a,b]) and min(max_dims) > min(a,b)):
            size -= jobsize
            #print(jobsize,":", a,"x", b)
            jobs.append([a,b])
    return jobs

# insertion sort jobs by size
def sort_jobs(jobs):
    #key = map(lambda a,b: a*b, jobs)
    keys = [a*b for [a,b] in jobs]
    srt_jobs=[x for _, x in sorted(zip(keys, jobs), reverse=True)]
    return srt_jobs

def add_jobid(jobs):
    id=1
    jobs_with_id = []
    for job in jobs:
        job.append(id)
        jobs_with_id.append(job)
        id += 1
    return jobs_with_id

def init_hxnet(shape):
    hxnet = np.zeros(shape, np.int)
    return hxnet

def print_hxnet(hxnet):
    #print(hxnet.shape)
    print(hxnet)

def try_alloc(hxnet, job):
    #print("allocating job", job)
    a,b,id=job
    # for first row get available indexes!
    #for row in range(0,hxnet.shape[0]):
    idx = np.arange(hxnet.shape[1], dtype=np.int)
    rows = []
    for cand_row in range(0,hxnet.shape[0]): # candidate row
        cand_idx = np.where(hxnet[cand_row,] == 0)[0]
        
        cand_idx = np.intersect1d(idx, cand_idx) 
        # accept if we still have enough indexes to cover a
        if(len(cand_idx) >= a): 
            rows.append(cand_row)
            idx = cand_idx
            #print("adding row", cand_row, idx)
        if(len(rows) == b):
            break


    if(len(rows) == b):
        #print("success", job, idx, rows)
        for i in range(0,b):
            for j in range(0,a):
                hxnet[rows[i], idx[j]] = id
        #print_hxnet(hxnet)
        return 1
    else: 
        #print("failed to allocate", job)
        return 0

    # find a rows with b indexes that are the same!
    

shape=[64,128] # HxNet dimensions
samples=1000 # number of samples for statistics
broken=410 # number of broken nodes

max_dims = [shape[0]/2, shape[1]/2] # maximum job dimensions (1/4 of the system)
#max_dims=shape

all_job_sizes=[]
utilizations=[]
for sample in range(0,samples):
    jobs=gen_jobs(shape,100,max_dims,broken)
    jobs=sort_jobs(jobs)
    jobs=add_jobid(jobs)

    hxnet = init_hxnet(shape)
    
    brokenidx = np.random.permutation(np.arange(0,shape[0]*shape[1]))[0:broken]
    hxnet[np.unravel_index(brokenidx, shape)]=-1
    #print_hxnet(hxnet)

    failed = 0
    for job in jobs:
        all_job_sizes.append(job[0]*job[1])
        a,b,id=job
        res = try_alloc(hxnet, job)
        if(res == 0):
            # try transposed!
            transposed_job = [b,a,id] 
            res = try_alloc(hxnet, transposed_job)
        
        # try to allocate another decomposition within the limits
        strict_ratio=False
        accepted_aspect=1-1/8 # max 1:8 aspect ratio
        if(res == 0 and strict_ratio == False):
            #print("trying to change shape of job", job)
            for decomp in decompose_list(job[0]*job[1], 1):
                if(decomp[0] > accepted_aspect): continue
                new_job = [decomp[1], decomp[2], id]
                res = try_alloc(hxnet, new_job)
                if(res == 0):
                    # try transposed
                    new_job = [decomp[2], decomp[1], id]
                    res = try_alloc(hxnet, new_job)
                if(res != 0): 
                    print("succeeded with new shape", new_job)
                    break
            #if(res == 0): print("failed to allocate job finally", new_job)
            #print("decomp_opts:", job, decompose_list(job[0]*job[1], 1))

        # all attempts failed ...
        if(res == 0): failed += 1

    print(jobs)
    print_hxnet(hxnet)
    utilization=1-len(np.where(hxnet == 0)[0])/(hxnet.shape[0]*hxnet.shape[1])
    print("[",sample,"] succeeded: ", len(jobs)-failed, "failed:", failed, "utilization:",utilization )
    utilizations.append(utilization)

print(sorted(all_job_sizes))

print("average utilization", sum(utilizations)/len(utilizations))
print("99 percentile:", sorted(utilizations, reverse=True)[int(len(utilizations)*0.99)])

ax = sns.histplot(all_job_sizes)
ax.figure.savefig('all_job_sizes.pdf', format='pdf', dpi=100)
#plt.show()

ax = sns.histplot(utilizations)
ax.figure.savefig('utilizations.pdf', format='pdf', dpi=100)
#plt.show()

